Benchmarking the performance of portfolio optimization with QAOA

We present a detailed study of portfolio optimization using different versions of the quantum approximate optimization algorithm (QAOA). For a given list of assets, the portfolio optimization problem is formulated as quadratic binary optimization constrained on the number of assets contained in the portfolio. QAOA has been suggested as a possible candidate for solving this problem (and similar combinatorial optimization problems) more efficiently than classical computers in the case of a sufficiently large number of assets. However, the practical implementation of this algorithm requires a careful consideration of several technical issues, not all of which are discussed in the present literature. The present article intends to fill this gap and thereby provide the reader with a useful guide for applying QAOA to the portfolio optimization problem (and similar problems). In particular, we will discuss several possible choices of the variational form and of different classical algorithms for finding the corresponding optimized parameters. Viewing at the application of QAOA on error-prone NISQ hardware, we also analyze the influence of statistical sampling errors (due to a finite number of shots) and gate and readout errors (due to imperfect quantum hardware). Finally, we define a criterion for distinguishing between "easy" and "hard" instances of the portfolio optimization problem

==> anc/DAX30_Daily_Covar_5y.csv <==
,LIN.DE,BAYN.DE,VNA.DE,MTX.DE,MUV2.DE,DWNI.DE,DTE.DE,BAS.DE,HEI.DE,RWE.DE,EOAN.DE,BMW.DE,ALV.DE,ADS.DE,HEN3.DE,1COV.DE,DAI.DE,BEI.DE,SAP.DE,DPW.DE,DB1.DE,CON.DE,IFX.DE,MRK.DE,FRE.DE,SIE.DE,DBK.DE,VOW3.DE,FME.DE
LIN.DE,0.2111720874820168,0.03030933272065873,0.009412772854630198,0.029721793121283178,0.029228178041899068,0.005637932335385696,0.01764211795744032,0.029082918042059033,0.027233326880302493,0.02104145838373657,0.014693364180345201,0.0315707144526708,0.028604385199373042,0.02388523346228145,0.018066473824493744,0.035790807451912154,0.04128183820094775,0.0139274074656221,0.022568082731240065,0.024713225865364754,0.01904721438588605,0.039143186860088754,0.04352946811247623,0.022131188127628244,0.02367171901649459,0.029448690092739104,0.03322426030618521,0.04020944040763368,0.01512930863940848
BAYN.DE,0.03030933272065873,0.0879636523785079,0.018334034244037796,0.046530196397557094,0.04069186621250284,0.013543184042210601,0.029820306309957453,0.04735134233719364,0.04372885873662607,0.03197471989800572,0.028032630074646358,0.046340966298496405,0.043031954741947966,0.032861612798607436,0.028212346912583137,0.046780910619674716,0.0563513636511626,0.021535056020965428,0.03198996749832927,0.03956187882276577,0.030772346818957387,0.047270411231483546,0.04854023203970383,0.030608099507833563,0.042431545175914756,0.042927490150770874,0.06097999850964344,0.0554515316141443,0.03292190427013606
VNA.DE,0.009412772854630198,0.018334034244037796,0.049717190563388566,0.023039176490673743,0.020516076674788074,0.039350034619900096,0.02182895112564663,0.015866194346285768,0.019905766956233393,0.0280354932969656,0.020593610315197793,0.01630818345178065,0.019631011229961262,0.02075318413534413,0.017671151425294206,0.015666776125762123,0.02124633586284926,0.01785022442134081,0.021808992922195413,0.022674291152603776,0.022222934825633377,0.012906174618505208,0.026131602154064775,0.019824417056530055,0.01959774311675315,0.018632868512987528,0.015485099571978132,0.021787387662042253,0.01698895994894939
MTX.DE,0.029721793121283178,0.046530196397557094,0.023039176490673743,0.13717214060142796,0.05638482786388341,0.01840254195319104,0.03496467822105777,0.05576574771466878,0.06149272242911466,0.040282483128284,0.03440478771220004,0.05584353967741343,0.05877955608068522,0.0530548081249487,0.034154816663088075,0.05433527071449244,0.06690065574326563,0.02391940211080686,0.042578518583252616,0.043033774792786764,0.0346428171452915,0.06393395832028628,0.06673386360248057,0.0325584291743313,0.045789360996774275,0.051237939375733677,0.06889596950959247,0.07222491781362751,0.02967828570969041
MUV2.DE,0.029228178041899068,0.04069186621250284,0.020516076674788074,0.05638482786388341,0.06765634468750194,0.015050729410879253,0.030817286198652406,0.046069728061282664,0.04439246514558577,0.03446745196026208,0.029725397402072876,0.044890449946339894,0.054884620040458326,0.034768960054573396,0.027351525557936254,0.04145260706104758,0.05851901558795599,0.022325624142491982,0.033107796611566945,0.03802977943322356,0.0329463226156461,0.048100390681665044,0.049035020343513216,0.025169279767246033,0.03734507520010787,0.042890970710815955,0.06322150713027577,0.05660286994256241,0.022825656407171904
DWNI.DE,0.005637932335385696,0.013543184042210601,0.039350034619900096,0.01840254195319104,0.015050729410879253,0.0518770326264819,0.01711758611770562,0.011468323722696419,0.01596208105482629,0.023318067523936992,0.018700523574210596,0.014020610435867904,0.01471196832428961,0.017245948646665853,0.014453844605160068,0.012927962188876272,0.016898478369531466,0.01489992291700501,0.017547065219192262,0.018068282841002453,0.018514231196469468,0.01125051783505773,0.022835538370890796,0.016704657436590536,0.015647223897362443,0.015368457827329577,0.011234200585011563,0.018558540493568476,0.013675306472957404
DTE.DE,0.01764211795744032,0.029820306309957453,0.02182895112564663,0.03496467822105777,0.030817286198652406,0.01711758611770562,0.039995787571883074,0.029912194735073117,0.031032731171289,0.02967336055386566,0.025686683562266964,0.03101333464430666,0.032543925653168125,0.025780484688608198,0.02124012698832979,0.025786950913728398,0.036916178674175786,0.0185661546163996,0.025490426893051737,0.02752920204636867,0.02250755800570659,0.030154864226577958,0.03292227658917561,0.02132264744688652,0.02804198935828055,0.029061056588100456,0.03948536106429053,0.037116595437909745,0.020514233330937888
BAS.DE,0.029082918042059033,0.04735134233719364,0.015866194346285768,0.05576574771466878,0.046069728061282664,0.011468323722696419,0.029912194735073117,0.06984038796940002,0.05540983425736525,0.03458258479399361,0.030198378407439302,0.05528259990391149,0.05033119942996701,0.036324357850036626,0.02911980717007277,0.05850542669293103,0.06747468953519249,0.021176315332525824,0.03693576805295611,0.042536996953191214,0.028886276753189177,0.06102333372885222,0.05734743232712806,0.02499809346493108,0.04001490932016835,0.05052970729518387,0.07190762244948287,0.06464851200639264,0.02779048211733294
HEI.DE,0.027233326880302493,0.04372885873662607,0.019905766956233393,0.06149272242911466,0.04439246514558577,0.01596208105482629,0.031032731171289,0.05540983425736525,0.09142078971542746,0.03772376875041045,0.030153175969776597,0.05750000946914211,0.05320969955667829,0.037373207230969645,0.02878408932145514,0.05649769420832517,0.06933359449730817,0.020292058616381965,0.04060201833152438,0.04155279745713932,0.03181950401018989,0.06496664289383487,0.061161108119751326,0.02788083877089615,0.04577663906944677,0.05288177537644054,0.07351007893962874,0.06644951321119995,0.02968579260462878
RWE.DE,0.02104145838373657,0.03197471989800572,0.0280354932969656,0.040282483128284,0.03446745196026208,0.023318067523936992,0.02967336055386566,0.03458258479399361,0.03772376875041045,0.11322095403346999,0.062375403388744574,0.035438341791697844,0.03487314839348205,0.03078446947296179,0.027912786811693246,0.03322109213670721,0.04310200699426788,0.028715387499870702,0.03236687052434396,0.03358949969337393,0.031543756456407446,0.03599297754374928,0.045714441202492365,0.029820313519847243,0.031496894901011235,0.03578295883820866,0.044885093904040954,0.043574129885190854,0.025858072065789075
EOAN.DE,0.014693364180345201,0.028032630074646358,0.020593610315197793,0.03440478771220004,0.029725397402072876,0.018700523574210596,0.025686683562266964,0.030198378407439302,0.030153175969776597,0.062375403388744574,0.07047554106603866,0.031939611955689236,0.030381011447650777,0.022636395787817905,0.023028400402065986,0.02709228532939328,0.03599181102723478,0.022725147557360065,0.026381850645012233,0.02610556049872821,0.02457452475482082,0.029175001801086946,0.03396675913152138,0.022795282493633894,0.025788594094979658,0.02894117701751971,0.04047805406410529,0.03719007449765166,0.022216779282999047
BMW.DE,0.0315707144526708,0.046340966298496405,0.01630818345178065,0.05584353967741343,0.044890449946339894,0.014020610435867904,0.03101333464430666,0.05528259990391149,0.05750000946914211,0.035438341791697844,0.031939611955689236,0.08020352822136492,0.053522516399196585,0.03771743330336726,0.02757086139849411,0.051794934926034084,0.08201716703076552,0.021050678091484948,0.037403592846223646,0.04312113609363855,0.03009789037507773,0.07299588437246192,0.06210714089838603,0.02822378875463815,0.043075663598328436,0.04998995424832903,0.07794119263272097,0.08215621882277677,0.025193412158228918
ALV.DE,0.028604385199373042,0.043031954741947966,0.019631011229961262,0.05877955608068522,0.054884620040458326,0.01471196832428961,0.032543925653168125,0.05033119942996701,0.05320969955667829,0.03487314839348205,0.030381011447650777,0.053522516399196585,0.06531374042624168,0.0383124887436436,0.027706357106700375,0.04792148372347382,0.06413854215835131,0.021315277473058496,0.03768825013833979,0.04139847436074739,0.03489622107298414,0.05557073808288571,0.05509380437851747,0.02702897410048771,0.043576461027290424,0.04899780045572428,0.07038275444944007,0.06376844578823983,0.024671254306312965
ADS.DE,0.02388523346228145,0.032861612798607436,0.02075318413534413,0.0530548081249487,0.034768960054573396,0.017245948646665853,0.025780484688608198,0.036324357850036626,0.037373207230969645,0.03078446947296179,0.022636395787817905,0.03771743330336726,0.0383124887436436,0.08673216982794332,0.02449936196755215,0.03945782089705901,0.045009657862939555,0.020584751122010785,0.03484304692125253,0.03249354110148839,0.027485940128040953,0.04217028090061938,0.04998910344577601,0.02586416508699975,0.035294084027416794,0.03710107388819808,0.04285412535406812,0.045699638824059016,0.02284231818295557
HEN3.DE,0.018066473824493744,0.028212346912583137,0.017671151425294206,0.034154816663088075,0.027351525557936254,0.014453844605160068,0.02124012698832979,0.02911980717007277,0.02878408932145514,0.027912786811693246,0.023028400402065986,0.02757086139849411,0.027706357106700375,0.02449936196755215,0.04272303801178547,0.028385664219599246,0.03333000781901405,0.02353892524721964,0.024721985155574173,0.02451277138452776,0.018352539950776875,0.029506215900357402,0.031143396017483976,0.020840084602660104,0.026899464988198354,0.0273023086028693,0.03081022224557307,0.03197398772997406,0.02059992028715885
1COV.DE,0.035790807451912154,0.046780910619674716,0.015666776125762123,0.05433527071449244,0.04145260706104758,0.012927962188876272,0.025786950913728398,0.05850542669293103,0.05649769420832517,0.03322109213670721,0.02709228532939328,0.051794934926034084,0.04792148372347382,0.03945782089705901,0.028385664219599246,0.11072540617793028,0.06494439548107289,0.01841594094087504,0.03840523575763675,0.044889730246880345,0.02801445649058911,0.06302236191825371,0.06546445980606086,0.027092094424739196,0.04281685604995024,0.04730295718362538,0.06965002369797953,0.06563709488027165,0.0322344899158789
DAI.DE,0.04128183820094775,0.0563513636511626,0.02124633586284926,0.06690065574326563,0.05851901558795599,0.016898478369531466,0.036916178674175786,0.06747468953519249,0.06933359449730817,0.04310200699426788,0.03599181102723478,0.08201716703076552,0.06413854215835131,0.045009657862939555,0.03333000781901405,0.06494439548107289,0.11195502730787482,0.025559339231715064,0.04548659529661074,0.05520643130486984,0.039160478796620685,0.0865503381723405,0.07735920945160941,0.03451062762808758,0.05295697892764421,0.061802700109997714,0.09117529033574338,0.09533183618825385,0.03239271617168828
BEI.DE,0.0139274074656221,0.021535056020965428,0.01785022442134081,0.02391940211080686,0.022325624142491982,0.01489992291700501,0.0185661546163996,0.021176315332525824,0.020292058616381965,0.028715387499870702,0.022725147557360065,0.021050678091484948,0.021315277473058496,0.020584751122010785,0.02353892524721964,0.01841594094087504,0.025559339231715064,0.039277375772366036,0.021641521918086045,0.01921273630913723,0.0179261486245682,0.020895167081195227,0.022430927362694256,0.017376727372143016,0.0224438539307886,0.02007580523949111,0.018038175051255517,0.022599374202431122,0.01826993293175908
SAP.DE,0.022568082731240065,0.03198996749832927,0.021808992922195413,0.042578518583252616,0.033107796611566945,0.017547065219192262,0.025490426893051737,0.03693576805295611,0.04060201833152438,0.03236687052434396,0.026381850645012233,0.037403592846223646,0.03768825013833979,0.03484304692125253,0.024721985155574173,0.03840523575763675,0.04548659529661074,0.021641521918086045,0.06681278345157231,0.035051611943998646,0.03200774878850895,0.03994576521341495,0.0536311017743617,0.02683634530476703,0.03689432399909247,0.038709542436434194,0.042718952517625225,0.04589022590276409,0.029005816096862643
DPW.DE,0.024713225865364754,0.03956187882276577,0.022674291152603776,0.043033774792786764,0.03802977943322356,0.018068282841002453,0.02752920204636867,0.042536996953191214,0.04155279745713932,0.03358949969337393,0.02610556049872821,0.04312113609363855,0.04139847436074739,0.03249354110148839,0.02451277138452776,0.044889730246880345,0.05520643130486984,0.01921273630913723,0.035051611943998646,0.061850440664543704,0.03171028305756739,0.04593599080266649,0.05392553721557418,0.027524470404841923,0.03170096634848818,0.04142472154266035,0.05783180214799622,0.0538123663027587,0.0259320985716735
DB1.DE,0.01904721438588605,0.030772346818957387,0.022222934825633377,0.0346428171452915,0.0329463226156461,0.018514231196469468,0.02250755800570659,0.028886276753189177,0.03181950401018989,0.031543756456407446,0.02457452475482082,0.03009789037507773,0.03489622107298414,0.027485940128040953,0.018352539950776875,0.02801445649058911,0.039160478796620685,0.0179261486245682,0.03200774878850895,0.03171028305756739,0.05915458590079571,0.030247061095928,0.04132959001580692,0.02551972302122367,0.030767441605150533,0.03127863876474028,0.040362714625281855,0.03869613384801452,0.02309436704665287
CON.DE,0.039143186860088754,0.047270411231483546,0.012906174618505208,0.06393395832028628,0.048100390681665044,0.01125051783505773,0.030154864226577958,0.06102333372885222,0.06496664289383487,0.03599297754374928,0.029175001801086946,0.07299588437246192,0.05557073808288571,0.04217028090061938,0.029506215900357402,0.06302236191825371,0.0865503381723405,0.020895167081195227,0.03994576521341495,0.04593599080266649,0.030247061095928,0.11308424502098888,0.07313743031851867,0.02656372502336847,0.047037082753570755,0.05462908277818054,0.07926262207478783,0.0862296217679535,0.030606174993770077
IFX.DE,0.04352946811247623,0.04854023203970383,0.026131602154064775,0.06673386360248057,0.049035020343513216,0.022835538370890796,0.03292227658917561,0.05734743232712806,0.061161108119751326,0.045714441202492365,0.03396675913152138,0.06210714089838603,0.05509380437851747,0.04998910344577601,0.031143396017483976,0.06546445980606086,0.07735920945160941,0.022430927362694256,0.0536311017743617,0.05392553721557418,0.04132959001580692,0.07313743031851867,0.13060001726377332,0.036420264844869266,0.05163708203480572,0.057374771224898376,0.07506002579393306,0.07837384830706062,0.03562646994188589
MRK.DE,0.022131188127628244,0.030608099507833563,0.019824417056530055,0.0325584291743313,0.025169279767246033,0.016704657436590536,0.02132264744688652,0.02499809346493108,0.02788083877089615,0.029820313519847243,0.022795282493633894,0.02822378875463815,0.02702897410048771,0.02586416508699975,0.020840084602660104,0.027092094424739196,0.03451062762808758,0.017376727372143016,0.02683634530476703,0.027524470404841923,0.02551972302122367,0.02656372502336847,0.036420264844869266,0.05181845120551231,0.03114469668937997,0.02824990927686745,0.03411927123471496,0.035086271936008856,0.02585866176152456
FRE.DE,0.02367171901649459,0.042431545175914756,0.01959774311675315,0.045789360996774275,0.03734507520010787,0.015647223897362443,0.02804198935828055,0.04001490932016835,0.04577663906944677,0.031496894901011235,0.025788594094979658,0.043075663598328436,0.043576461027290424,0.035294084027416794,0.026899464988198354,0.04281685604995024,0.05295697892764421,0.0224438539307886,0.03689432399909247,0.03170096634848818,0.030767441605150533,0.047037082753570755,0.05163708203480572,0.03114469668937997,0.08875429659350502,0.04142939707857291,0.048389060608228375,0.04920751146033189,0.05071044547280638
SIE.DE,0.029448690092739104,0.042927490150770874,0.018632868512987528,0.051237939375733677,0.042890970710815955,0.015368457827329577,0.029061056588100456,0.05052970729518387,0.05288177537644054,0.03578295883820866,0.02894117701751971,0.04998995424832903,0.04899780045572428,0.03710107388819808,0.0273023086028693,0.04730295718362538,0.061802700109997714,0.02007580523949111,0.038709542436434194,0.04142472154266035,0.03127863876474028,0.05462908277818054,0.057374771224898376,0.02824990927686745,0.04142939707857291,0.0647285635552312,0.06366016398890814,0.061178284674738626,0.027289749724201076
DBK.DE,0.03322426030618521,0.06097999850964344,0.015485099571978132,0.06889596950959247,0.06322150713027577,0.011234200585011563,0.03948536106429053,0.07190762244948287,0.07351007893962874,0.044885093904040954,0.04047805406410529,0.07794119263272097,0.07038275444944007,0.04285412535406812,0.03081022224557307,0.06965002369797953,0.09117529033574338,0.018038175051255517,0.042718952517625225,0.05783180214799622,0.040362714625281855,0.07926262207478783,0.07506002579393306,0.03411927123471496,0.048389060608228375,0.06366016398890814,0.1842393731178468,0.09080525127903137,0.032977813198868076
VOW3.DE,0.04020944040763368,0.0554515316141443,0.021787387662042253,0.07222491781362751,0.05660286994256241,0.018558540493568476,0.037116595437909745,0.06464851200639264,0.06644951321119995,0.043574129885190854,0.03719007449765166,0.08215621882277677,0.06376844578823983,0.045699638824059016,0.03197398772997406,0.06563709488027165,0.09533183618825385,0.022599374202431122,0.04589022590276409,0.0538123663027587,0.03869613384801452,0.0862296217679535,0.07837384830706062,0.035086271936008856,0.04920751146033189,0.061178284674738626,0.09080525127903137,0.12184096676663835,0.030301928425866143
FME.DE,0.01512930863940848,0.03292190427013606,0.01698895994894939,0.02967828570969041,0.022825656407171904,0.013675306472957404,0.020514233330937888,0.02779048211733294,0.02968579260462878,0.025858072065789075,0.022216779282999047,0.025193412158228918,0.024671254306312965,0.02284231818295557,0.02059992028715885,0.0322344899158789,0.03239271617168828,0.01826993293175908,0.029005816096862643,0.0259320985716735,0.02309436704665287,0.030606174993770077,0.03562646994188589,0.02585866176152456,0.05071044547280638,0.027289749724201076,0.032977813198868076,0.030301928425866143,0.06401318027143994


==> anc/DAX30_Daily_Returns_5y.csv <==
stock,initial_price,last_price,ret
LIN.DE,64.6706314086914,213.0,0.268017575505908
BAYN.DE,90.05889129638672,48.154998779296875,-0.11724967720810942
VNA.DE,22.862489700317383,59.7599983215332,0.21095370296536342
MTX.DE,80.2065658569336,213.39999389648438,0.21523687727118546
MUV2.DE,141.92501831054688,242.8000030517578,0.11289350054778957
DWNI.DE,22.56728172302246,43.689998626708984,0.14065354746966774
DTE.DE,12.02280330657959,14.954999923706055,0.04443450018091344
BAS.DE,50.4317512512207,64.72000122070312,0.05094806181852296
HEI.DE,62.11819076538086,61.220001220703125,-0.002897264946479239
RWE.DE,9.155696868896484,34.56999969482422,0.30300313697408576
EOAN.DE,5.943209648132324,9.064000129699707,0.0877143803793543
BMW.DE,73.10482025146484,72.2300033569336,-0.0023953670027123675
ALV.DE,122.65618896484375,200.6999969482422,0.10306860025463327
DHER.DE,,127.0,0.541970542260696
ADS.DE,80.29823303222656,297.8999938964844,0.2984427643962342
HEN3.DE,88.53604888916016,92.30000305175781,0.008328452326233471
1COV.DE,25.909982681274414,50.47999954223633,0.14209300032913097
DAI.DE,55.6735725402832,57.790000915527344,0.007460234195161286
BEI.DE,78.00308990478516,94.44000244140625,0.03882690492005714
SAP.DE,64.67107391357422,107.22000122070312,0.10596040088806857
DPW.DE,20.394641876220703,40.5,0.14644246187097676
DB1.DE,69.28324127197266,139.25,0.1491950420271415
CON.DE,175.96327209472656,121.25,-0.0715045036586367
IFX.DE,12.238293647766113,31.389999389648438,0.20639828657636672
MRK.DE,79.7399673461914,140.35000610351562,0.11921410967281121
FRE.DE,57.503883361816406,37.84000015258789,-0.07998594146978433
SIE.DE,70.04671478271484,114.4955825805664,0.10283742495133397
DBK.DE,18.408138275146484,8.949000358581543,-0.1338351643259873
VOW3.DE,113.49745178222656,152.4199981689453,0.06049820632408642
FME.DE,67.46627807617188,68.19999694824219,0.002157098723438944

